Asymmetric Totally-corrective Boosting for Real-time Object Detection

Real-time object detection is one of the core problems in computer vision. The cascade boosting framework proposed by Viola and Jones has become the standard for this problem. In this framework, the learning goal for each node is asymmetric, which is required to achieve a high detection rate and a moderate false positive rate. We develop new boosting algorithms to address this asymmetric learning problem. We show that our methods explicitly optimize asymmetric loss objectives in a totally corrective fashion. The methods are totally corrective in the sense that the coefficients of all selected weak classifiers are updated at each iteration. In contract, conventional boosting like AdaBoost is stage-wise in that only the current weak classifier's coefficient is updated. At the heart of the totally corrective boosting is the column generation technique. Experiments on face detection show that our methods outperform the state-of-the-art asymmetric boosting methods.

==> Fig/eps2pdf.sh <==
#!/bin/sh
#   author           Chunhua Shen
#   file             eps2pdf.sh
#   creation         09-Feb-2007 12:15.
#   last revision    09-Feb-2007 12:17.
#

EPSTOPDF=epstopdf

for eps in `ls -1 *eps`; do
    $EPSTOPDF --nocompress $eps
done





==> cl.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Tuesday 07/04/2009 15:37.
# Last Revision: Tuesday 22/06/2010 09:52.


pdflatex draft
bibtex draft

pdflatex draft
bibtex draft







